Data-Driven Spatio-Temporal Analysis of Curbside Parking Demand: A Case-Study in Seattle

Due to rapid expansion of urban areas in recent years, management of curbside parking has become increasingly important. To mitigate congestion, while meeting a city's diverse needs, performance-based pricing schemes have received a significant amount of attention. However, several recent studies suggest location, time-of-day, and awareness of policies are the primary factors that drive parking decisions. In light of this, we provide an extensive data-driven study of the spatio-temporal characteristics of curbside parking. This work advances the understanding of where and when to set pricing policies, as well as where to target information and incentives to drivers looking to park. Harnessing data provided by the Seattle Department of Transportation, we develop a Gaussian mixture model based technique to identify zones with similar spatial parking demand as quantified by spatial autocorrelation. In support of this technique, we introduce a metric based on the repeatability of our Gaussian mixture model to investigate temporal consistency.

==> figs/convert.sh <==
#!/bin/bash
convert spring_winter_posneg.png -resize 50% spring_winter_posneg.png
convert fall_summer_posneg.png -resize 50% fall_summer_posneg.png
convert summer_spring_posneg.png -resize 50% summer_spring_posneg.png
convert winter_fall_posneg.png -resize 50% winter_fall_posneg.png
convert temporal_day_plots.png -resize 50% temporal_day_plots.png


